Fast calculation of HELAS amplitudes using graphics processing unit (GPU)

We use the graphics processing unit (GPU) for fast calculations of helicity amplitudes of physics processes. As our first attempt, we compute $u\bar{u}\to n\gamma$ ($n=2$ to 8) processes in $pp$ collisions at $\sqrt{s} = 14$TeV by transferring the MadGraph generated HELAS amplitudes (FORTRAN) into newly developed HEGET ({\bf H}ELAS {\bf E}valuation with {\bf G}PU {\bf E}nhanced {\bf T}echnology) codes written in CUDA, a C-platform developed by NVIDIA for general purpose computing on the GPU. Compared with the usual CPU programs, we obtain 40-150 times better performance on the GPU.

==> code/iovxx0.cu <==
#include <cmplx.h>

__device__
void iovxx0(
    cmplx* fi,      // incoming fermion
    cmplx* fo,      // outgoing fermion
    cmplx* vc,      // vector
    float* gal,     // gauge coupling
    cmplx& vertex   // amplitude
    ){
    vertex = 
        gal[0]*((fo[2]*fi[0]+fo[3]*fi[1])*vc[0]
                +(fo[2]*fi[1]+fo[3]*fi[0])*vc[1]
                -((fo[2]*fi[1]-fo[3]*fi[0])*vc[2])
                *mkcmplx(0.0f, 1.0f)
                +(fo[2]*fi[0]-fo[3]*fi[1])*vc[3])
        +gal[1]*((fo[0]*fi[2]+fo[1]*fi[3])*vc[0]
                 -(fo[0]*fi[3]+fo[1]*fi[2])*vc[1]
                 +((fo[0]*fi[3]-fo[1]*fi[2])*vc[2])
                 *mkcmplx(0.0f, 1.0f)
                 -(fo[0]*fi[2]-fo[1]*fi[3])*vc[3]);
    return;
}

